Overlapping data in network protocols: bridging OS and NIDS reassembly gap

IPv4, IPv6, and TCP have a common mechanism allowing one to split an original data packet into several chunks. Such chunked packets may have overlapping data portions and, OS network stack implementations may reassemble these overlaps differently. A Network Intrusion Detection System (NIDS) that tries to reassemble a given flow data has to use the same reassembly policy as the monitored host OS; otherwise, the NIDS or the host may be subject to attack. In this paper, we provide several contributions that enable us to analyze NIDS resistance to overlapping data chunks-based attacks. First, we extend state-of-the-art insertion and evasion attack characterizations to address their limitations in an overlap-based context. Second, we propose a new way to model overlap types using Allen's interval algebra, a spatio-temporal reasoning. This new modeling allows us to formalize overlap test cases, which ensures exhaustiveness in overlap coverage and eases the reasoning about and use of reassembly policies. Third, we analyze the reassembly behavior of several OSes and NIDSes when processing the modeled overlap test cases. We show that 1) OS reassembly policies evolve over time and 2) all the tested NIDSes are (still) vulnerable to overlap-based evasion and insertion attacks.

==> images/crop_all.sh <==
#!/bin/bash

pdf_directory_path=$1

echo "pdf_directory_path: ${pdf_directory_path}"

if [[ -z $pdf_directory_path ]]; then
    pdf_directory_path="."
fi

echo "pdf_directory_path (fixed): ${pdf_directory_path}"

find "${pdf_directory_path}" -name "*.pdf" | grep -v crp | parallel --no-notice --halt now,fail=1 'echo {}; file_path={}; path=$(dirname $file_path); echo $path; file_name=$(basename {}); echo $file_name; file_name_woe="${file_name%.*}"; echo $file_name_woe; new_file_name=$file_name_woe"_crp.pdf"; new_file_path=$path"/"$new_file_name; echo $new_file_path; pdfcrop --margins "1 1 1 1" $file_path $new_file_path'

